Explicit de Sitter Flux Vacua for Global String Models with Chiral Matter

We address the open question of performing an explicit stabilisation of all closed string moduli (including dilaton, complex structure and Kaehler moduli) in fluxed type IIB Calabi-Yau compactifications with chiral matter. Using toric geometry we construct Calabi-Yau manifolds with del Pezzo singularities. D-branes located at such singularities can support the Standard Model gauge group and matter content. In order to control complex structure moduli stabilisation we consider Calabi-Yau manifolds which exhibit a discrete symmetry that reduces the effective number of complex structure moduli. We calculate the corresponding periods in the symplectic basis of invariant three-cycles and find explicit flux vacua for concrete examples. We compute the values of the flux superpotential and the string coupling at these vacua. Starting from these explicit complex structure solutions, we obtain AdS and dS minima where the Kaehler moduli are stabilised by a mixture of D-terms, non-perturbative and perturbative alpha'-corrections as in the LARGE Volume Scenario. In the considered example the visible sector lives at a dP_6 singularity which can be higgsed to the phenomenologically interesting class of models at the dP_3 singularity.

==> anc/nrcExample1_ord10.dat <==
nrc[0, 0, 0, 1] = 144
 
nrc[0, 0, 0, 2] = 144
 
nrc[0, 0, 0, 3] = 132
 
nrc[0, 0, 0, 4] = 144
 
nrc[0, 0, 0, 5] = 144
 
nrc[0, 0, 0, 6] = 132
 
nrc[0, 0, 0, 7] = 144
 
nrc[0, 0, 0, 8] = 144
 
nrc[0, 0, 0, 9] = 132
 
nrc[0, 0, 0, 10] = 144
 
nrc[0, 0, 1, 0] = 3
 
nrc[0, 0, 1, 1] = 27
 
nrc[0, 0, 1, 2] = 81
 
nrc[0, 0, 1, 3] = 255
 
nrc[0, 0, 1, 4] = 702
 
nrc[0, 0, 1, 5] = 1701
 
nrc[0, 0, 1, 6] = 3930
 
nrc[0, 0, 1, 7] = 8721
 
nrc[0, 0, 1, 8] = 18225
 
nrc[0, 0, 1, 9] = 37056
 
nrc[0, 0, 2, 0] = 0
 
nrc[0, 0, 2, 2] = -54
 
nrc[0, 0, 2, 3] = -492
 
nrc[0, 0, 2, 4] = -3078
 
nrc[0, 0, 2, 5] = -14904
 
nrc[0, 0, 2, 6] = -61320
 
nrc[0, 0, 2, 7] = -224532
 
nrc[0, 0, 2, 8] = -751788
 
nrc[0, 0, 3, 0] = 0
 
nrc[0, 0, 3, 3] = 243
 
nrc[0, 0, 3, 4] = 4131
 
nrc[0, 0, 3, 5] = 40095
 
nrc[0, 0, 3, 6] = 287307
 
nrc[0, 0, 3, 7] = 1683018
 
nrc[0, 0, 4, 0] = 0
 
nrc[0, 0, 4, 4] = -1728
 
nrc[0, 0, 4, 5] = -42120
 
nrc[0, 0, 4, 6] = -559920
 
nrc[0, 0, 5, 0] = 0
 
nrc[0, 0, 5, 5] = 15255
 
nrc[0, 0, 6, 0] = 0
 
nrc[0, 0, 7, 0] = 0
 
nrc[0, 0, 8, 0] = 0
 
nrc[0, 0, 9, 0] = 0
 
nrc[0, 0, 10, 0] = 0
 
nrc[0, 1, 0, 0] = 3
 
nrc[0, 1, 0, 1] = 27
 
nrc[0, 1, 0, 2] = 81
 
nrc[0, 1, 0, 3] = 255
 
nrc[0, 1, 0, 4] = 702
 
nrc[0, 1, 0, 5] = 1701
 
nrc[0, 1, 0, 6] = 3930
 
nrc[0, 1, 0, 7] = 8721
 
nrc[0, 1, 0, 8] = 18225
 
nrc[0, 1, 0, 9] = 37056
 
nrc[0, 2, 0, 0] = 0
 
nrc[0, 2, 0, 2] = -54
 
nrc[0, 2, 0, 3] = -492
 
nrc[0, 2, 0, 4] = -3078
 
nrc[0, 2, 0, 5] = -14904
 
nrc[0, 2, 0, 6] = -61320
 
nrc[0, 2, 0, 7] = -224532
 
nrc[0, 2, 0, 8] = -751788
 
nrc[0, 3, 0, 0] = 0
 
nrc[0, 3, 0, 3] = 243
 
nrc[0, 3, 0, 4] = 4131
 
nrc[0, 3, 0, 5] = 40095
 
nrc[0, 3, 0, 6] = 287307
 
nrc[0, 3, 0, 7] = 1683018
 
nrc[0, 4, 0, 0] = 0
 
nrc[0, 4, 0, 4] = -1728
 
nrc[0, 4, 0, 5] = -42120
 
nrc[0, 4, 0, 6] = -559920
 
nrc[0, 5, 0, 0] = 0
 
nrc[0, 5, 0, 5] = 15255
 
nrc[0, 6, 0, 0] = 0
 
nrc[0, 7, 0, 0] = 0
 
nrc[0, 8, 0, 0] = 0
 
nrc[0, 9, 0, 0] = 0
 
nrc[0, 10, 0, 0] = 0
 
nrc[1, 0, 0, 0] = 3
 
nrc[1, 0, 0, 1] = 27
 
nrc[1, 0, 0, 2] = 81
 
nrc[1, 0, 0, 3] = 255
 
nrc[1, 0, 0, 4] = 702
 
nrc[1, 0, 0, 5] = 1701
 
nrc[1, 0, 0, 6] = 3930
 
nrc[1, 0, 0, 7] = 8721
 
nrc[1, 0, 0, 8] = 18225
 
nrc[1, 0, 0, 9] = 37056
 
nrc[1, 0, 1, 1] = 144
 
nrc[1, 0, 1, 2] = 2214
 
nrc[1, 0, 1, 3] = 16308
 
nrc[1, 0, 1, 4] = 88668
 
nrc[1, 0, 1, 5] = 395388
 
nrc[1, 0, 1, 6] = 1542618
 
nrc[1, 0, 1, 7] = 5424732
 
nrc[1, 0, 1, 8] = 17588880
 
nrc[1, 0, 2, 2] = 81
 
nrc[1, 0, 2, 3] = 1485
 
nrc[1, 0, 2, 4] = 14094
 
nrc[1, 0, 2, 5] = 99792
 
nrc[1, 0, 2, 6] = 575667
 
nrc[1, 0, 2, 7] = 2860110
 
nrc[1, 0, 3, 3] = -492
 
nrc[1, 0, 3, 4] = -13176
 
nrc[1, 0, 3, 5] = -182412
 
nrc[1, 0, 3, 6] = -1777344
 
nrc[1, 0, 4, 4] = 4131
 
nrc[1, 0, 4, 5] = 145071
 
nrc[1, 1, 0, 1] = 144
 
nrc[1, 1, 0, 2] = 2214
 
nrc[1, 1, 0, 3] = 16308
 
nrc[1, 1, 0, 4] = 88668
 
nrc[1, 1, 0, 5] = 395388
 
nrc[1, 1, 0, 6] = 1542618
 
nrc[1, 1, 0, 7] = 5424732
 
nrc[1, 1, 0, 8] = 17588880
 
nrc[1, 1, 1, 1] = 27
 
nrc[1, 1, 1, 2] = 4968
 
nrc[1, 1, 1, 3] = 105138
 
nrc[1, 1, 1, 4] = 1170072
 
nrc[1, 1, 1, 5] = 9226845
 
nrc[1, 1, 1, 6] = 58022568
 
nrc[1, 1, 1, 7] = 310306194
 
nrc[1, 1, 2, 3] = 3888
 
nrc[1, 1, 2, 4] = 96066
 
nrc[1, 1, 2, 5] = 1243188
 
nrc[1, 1, 2, 6] = 11544930
 
nrc[1, 1, 3, 4] = -23616
 
nrc[1, 1, 3, 5] = -783000
 
nrc[1, 2, 0, 2] = 81
 
nrc[1, 2, 0, 3] = 1485
 
nrc[1, 2, 0, 4] = 14094
 
nrc[1, 2, 0, 5] = 99792
 
nrc[1, 2, 0, 6] = 575667
 
nrc[1, 2, 0, 7] = 2860110
 
nrc[1, 2, 1, 3] = 3888
 
nrc[1, 2, 1, 4] = 96066
 
nrc[1, 2, 1, 5] = 1243188
 
nrc[1, 2, 1, 6] = 11544930
 
nrc[1, 2, 2, 4] = 2187
 
nrc[1, 2, 2, 5] = 60507
 
nrc[1, 3, 0, 3] = -492
 
nrc[1, 3, 0, 4] = -13176
 
nrc[1, 3, 0, 5] = -182412
 
nrc[1, 3, 0, 6] = -1777344
 
nrc[1, 3, 1, 4] = -23616
 
nrc[1, 3, 1, 5] = -783000
 
nrc[1, 4, 0, 4] = 4131
 
nrc[1, 4, 0, 5] = 145071
 
nrc[2, 0, 0, 0] = 0
 
nrc[2, 0, 0, 2] = -54
 
nrc[2, 0, 0, 3] = -492
 
nrc[2, 0, 0, 4] = -3078
 
nrc[2, 0, 0, 5] = -14904
 
nrc[2, 0, 0, 6] = -61320
 
nrc[2, 0, 0, 7] = -224532
 
nrc[2, 0, 0, 8] = -751788
 
nrc[2, 0, 1, 2] = 81
 
nrc[2, 0, 1, 3] = 1485
 
nrc[2, 0, 1, 4] = 14094
 
nrc[2, 0, 1, 5] = 99792
 
nrc[2, 0, 1, 6] = 575667
 
nrc[2, 0, 1, 7] = 2860110
 
nrc[2, 0, 2, 2] = 144
 
nrc[2, 0, 2, 3] = 16308
 
nrc[2, 0, 2, 4] = 395388
 
nrc[2, 0, 2, 5] = 5424732
 
nrc[2, 0, 2, 6] = 53342604
 
nrc[2, 0, 3, 3] = 255
 
nrc[2, 0, 3, 4] = 14094
 
nrc[2, 0, 3, 5] = 319869
 
nrc[2, 0, 4, 4] = -3078
 
nrc[2, 1, 0, 2] = 81
 
nrc[2, 1, 0, 3] = 1485
 
nrc[2, 1, 0, 4] = 14094
 
nrc[2, 1, 0, 5] = 99792
 
nrc[2, 1, 0, 6] = 575667
 
nrc[2, 1, 0, 7] = 2860110
 
nrc[2, 1, 1, 2] = 2214
 
nrc[2, 1, 1, 3] = 188244
 
nrc[2, 1, 1, 4] = 4633524
 
nrc[2, 1, 1, 5] = 65422080
 
nrc[2, 1, 1, 6] = 660235536
 
nrc[2, 1, 2, 2] = 81
 
nrc[2, 1, 2, 3] = 105138
 
nrc[2, 1, 2, 4] = 7125003
 
nrc[2, 1, 2, 5] = 192918753
 
nrc[2, 1, 3, 4] = 96066
 
nrc[2, 2, 0, 2] = 144
 
nrc[2, 2, 0, 3] = 16308
 
nrc[2, 2, 0, 4] = 395388
 
nrc[2, 2, 0, 5] = 5424732
 
nrc[2, 2, 0, 6] = 53342604
 
nrc[2, 2, 1, 2] = 81
 
nrc[2, 2, 1, 3] = 105138
 
nrc[2, 2, 1, 4] = 7125003
 
nrc[2, 2, 1, 5] = 192918753
 
nrc[2, 2, 2, 2] = -54
 
nrc[2, 2, 2, 3] = 3888
 
nrc[2, 2, 2, 4] = 3608172
 
nrc[2, 3, 0, 3] = 255
 
nrc[2, 3, 0, 4] = 14094
 
nrc[2, 3, 0, 5] = 319869
 
nrc[2, 3, 1, 4] = 96066
 
nrc[2, 4, 0, 4] = -3078
 
nrc[3, 0, 0, 0] = 0
 
nrc[3, 0, 0, 3] = 243
 
nrc[3, 0, 0, 4] = 4131
 
nrc[3, 0, 0, 5] = 40095
 
nrc[3, 0, 0, 6] = 287307
 
nrc[3, 0, 0, 7] = 1683018
 
nrc[3, 0, 1, 3] = -492
 
nrc[3, 0, 1, 4] = -13176
 
nrc[3, 0, 1, 5] = -182412
 
nrc[3, 0, 1, 6] = -1777344
 
nrc[3, 0, 2, 3] = 255
 
nrc[3, 0, 2, 4] = 14094
 
nrc[3, 0, 2, 5] = 319869
 
nrc[3, 0, 3, 3] = 132
 
nrc[3, 0, 3, 4] = 88668
 
nrc[3, 1, 0, 3] = -492
 
nrc[3, 1, 0, 4] = -13176
 
nrc[3, 1, 0, 5] = -182412
 
nrc[3, 1, 0, 6] = -1777344
 
nrc[3, 1, 1, 3] = 1485
 
nrc[3, 1, 1, 4] = 169128
 
nrc[3, 1, 1, 5] = 4667301
 
nrc[3, 1, 2, 3] = 16308
 
nrc[3, 1, 2, 4] = 4633524
 
nrc[3, 1, 3, 3] = 255
 
nrc[3, 2, 0, 3] = 255
 
nrc[3, 2, 0, 4] = 14094
 
nrc[3, 2, 0, 5] = 319869
 
nrc[3, 2, 1, 3] = 16308
 
nrc[3, 2, 1, 4] = 4633524
 
nrc[3, 2, 2, 3] = 1485
 
nrc[3, 3, 0, 3] = 132
 
nrc[3, 3, 0, 4] = 88668
 
nrc[3, 3, 1, 3] = 255
 
nrc[4, 0, 0, 0] = 0
 
nrc[4, 0, 0, 4] = -1728
 
nrc[4, 0, 0, 5] = -42120
 
nrc[4, 0, 0, 6] = -559920
 
nrc[4, 0, 1, 4] = 4131
 
nrc[4, 0, 1, 5] = 145071
 
nrc[4, 0, 2, 4] = -3078
 
nrc[4, 1, 0, 4] = 4131
 
nrc[4, 1, 0, 5] = 145071
 
nrc[4, 1, 1, 4] = -13176
 
nrc[4, 2, 0, 4] = -3078
 
nrc[5, 0, 0, 0] = 0
 
nrc[5, 0, 0, 5] = 15255
 
nrc[6, 0, 0, 0] = 0
 
nrc[7, 0, 0, 0] = 0
 
nrc[8, 0, 0, 0] = 0
 
nrc[9, 0, 0, 0] = 0
 
nrc[10, 0, 0, 0] = 0


==> anc/nrcExample2_ord10.dat <==
nrc[0, 0, 0, 1] = 2
 
nrc[0, 0, 0, 2] = 0
 
nrc[0, 0, 0, 3] = 0
 
nrc[0, 0, 0, 4] = 0
 
nrc[0, 0, 0, 5] = 0
 
nrc[0, 0, 0, 6] = 0
 
nrc[0, 0, 0, 7] = 0
 
nrc[0, 0, 0, 8] = 0
 
nrc[0, 0, 0, 9] = 0
 
nrc[0, 0, 0, 10] = 0
 
nrc[0, 0, 1, 1] = 2
 
nrc[0, 0, 2, 2] = 0
 
nrc[0, 0, 3, 3] = 0
 
nrc[0, 0, 4, 4] = 0
 
nrc[0, 0, 5, 5] = 0
 
nrc[0, 1, 0, 1] = 2
 
nrc[0, 2, 0, 2] = 0
 
nrc[0, 3, 0, 3] = 0
 
nrc[0, 4, 0, 4] = 0
 
nrc[0, 5, 0, 5] = 0
 
nrc[1, 0, 0, 0] = 56
 
nrc[1, 0, 0, 1] = 232
 
nrc[1, 0, 1, 1] = 232
 
nrc[1, 0, 1, 2] = 56
 
nrc[1, 1, 0, 1] = 232
 
nrc[1, 1, 0, 2] = 56
 
nrc[1, 1, 1, 2] = 56
 
nrc[2, 0, 0, 0] = -272
 
nrc[2, 0, 0, 1] = 276
 
nrc[2, 0, 0, 2] = 188
 
nrc[2, 0, 1, 1] = 276
 
nrc[2, 0, 1, 2] = 9424
 
nrc[2, 0, 1, 3] = 276
 
nrc[2, 0, 2, 2] = 188
 
nrc[2, 0, 2, 3] = 276
 
nrc[2, 0, 2, 4] = -272
 
nrc[2, 1, 0, 1] = 276
 
nrc[2, 1, 0, 2] = 9424
 
nrc[2, 1, 0, 3] = 276
 
nrc[2, 1, 1, 2] = 9424
 
nrc[2, 1, 1, 3] = 20288
 
nrc[2, 1, 2, 3] = 276
 
nrc[2, 2, 0, 2] = 188
 
nrc[2, 2, 0, 3] = 276
 
nrc[2, 2, 0, 4] = -272
 
nrc[2, 2, 1, 3] = 276
 
nrc[2, 2, 2, 4] = -272
 
nrc[3, 0, 0, 0] = 3240
 
nrc[3, 0, 0, 1] = -4544
 
nrc[3, 0, 0, 2] = 1360
 
nrc[3, 0, 0, 3] = 232
 
nrc[3, 0, 1, 1] = -4544
 
nrc[3, 0, 1, 2] = 12720
 
nrc[3, 0, 1, 3] = 133056
 
nrc[3, 0, 1, 4] = 1360
 
nrc[3, 0, 2, 2] = 1360
 
nrc[3, 0, 2, 3] = 133056
 
nrc[3, 0, 2, 4] = 12720
 
nrc[3, 0, 2, 5] = -4544
 
nrc[3, 0, 3, 3] = 232
 
nrc[3, 0, 3, 4] = 1360
 
nrc[3, 1, 0, 1] = -4544
 
nrc[3, 1, 0, 2] = 12720
 
nrc[3, 1, 0, 3] = 133056
 
nrc[3, 1, 0, 4] = 1360
 
nrc[3, 1, 1, 2] = 12720
 
nrc[3, 1, 1, 3] = 1854528
 
nrc[3, 1, 1, 4] = 1014576
 
nrc[3, 1, 2, 3] = 133056
 
nrc[3, 1, 2, 4] = 1014576
 
nrc[3, 2, 0, 2] = 1360
 
nrc[3, 2, 0, 3] = 133056
 
nrc[3, 2, 0, 4] = 12720
 
nrc[3, 2, 0, 5] = -4544
 
nrc[3, 2, 1, 3] = 133056
 
nrc[3, 2, 1, 4] = 1014576
 
nrc[3, 3, 0, 3] = 232
 
nrc[3, 3, 0, 4] = 1360
 
nrc[4, 0, 0, 0] = -58432
 
nrc[4, 0, 0, 1] = 100134
 
nrc[4, 0, 0, 2] = -46416
 
nrc[4, 0, 0, 3] = 4718
 
nrc[4, 0, 0, 4] = 188
 
nrc[4, 0, 1, 1] = 100134
 
nrc[4, 0, 1, 2] = -279584
 
nrc[4, 0, 1, 3] = 234816
 
nrc[4, 0, 1, 4] = 1188192
 
nrc[4, 0, 1, 5] = 4718
 
nrc[4, 0, 2, 2] = -46416
 
nrc[4, 0, 2, 3] = 234816
 
nrc[4, 0, 2, 4] = 8134176
 
nrc[4, 0, 3, 3] = 4718
 
nrc[4, 1, 0, 1] = 100134
 
nrc[4, 1, 0, 2] = -279584
 
nrc[4, 1, 0, 3] = 234816
 
nrc[4, 1, 0, 4] = 1188192
 
nrc[4, 1, 0, 5] = 4718
 
nrc[4, 1, 1, 2] = -279584
 
nrc[4, 1, 1, 3] = 3409152
 
nrc[4, 1, 1, 4] = 103007936
 
nrc[4, 1, 2, 3] = 234816
 
nrc[4, 2, 0, 2] = -46416
 
nrc[4, 2, 0, 3] = 234816
 
nrc[4, 2, 0, 4] = 8134176
 
nrc[4, 2, 1, 3] = 234816
 
nrc[4, 3, 0, 3] = 4718
 
nrc[5, 0, 0, 0] = 1303840
 
nrc[5, 0, 0, 1] = -2633088
 
nrc[5, 0, 0, 2] = 1649088
 
nrc[5, 0, 0, 3] = -335744
 
nrc[5, 0, 0, 4] = 15960
 
nrc[5, 0, 0, 5] = 232
 
nrc[5, 0, 1, 1] = -2633088
 
nrc[5, 0, 1, 2] = 7732008
 
nrc[5, 0, 1, 3] = -7622016
 
nrc[5, 0, 1, 4] = 2915136
 
nrc[5, 0, 2, 2] = 1649088
 
nrc[5, 0, 2, 3] = -7622016
 
nrc[5, 1, 0, 1] = -2633088
 
nrc[5, 1, 0, 2] = 7732008
 
nrc[5, 1, 0, 3] = -7622016
 
nrc[5, 1, 0, 4] = 2915136
 
nrc[5, 1, 1, 2] = 7732008
 
nrc[5, 1, 1, 3] = -67158656
 
nrc[5, 2, 0, 2] = 1649088
 
nrc[5, 2, 0, 3] = -7622016
 
nrc[6, 0, 0, 0] = -33255216
 
nrc[6, 0, 0, 1] = 77380260
 
nrc[6, 0, 0, 2] = -60949696
 
nrc[6, 0, 0, 3] = 18786852
 
nrc[6, 0, 0, 4] = -2008480
 
nrc[6, 0, 1, 1] = 77380260
 
nrc[6, 0, 1, 2] = -243807360
 
nrc[6, 0, 1, 3] = 274968972
 
nrc[6, 0, 2, 2] = -60949696
 
nrc[6, 1, 0, 1] = 77380260
 
nrc[6, 1, 0, 2] = -243807360
 
nrc[6, 1, 0, 3] = 274968972
 
nrc[6, 1, 1, 2] = -243807360
 
nrc[6, 2, 0, 2] = -60949696
 
nrc[7, 0, 0, 0] = 930431208
 
nrc[7, 0, 0, 1] = -2451950208
 
nrc[7, 0, 0, 2] = 2323737360
 
nrc[7, 0, 0, 3] = -960253440
 
nrc[7, 0, 1, 1] = -2451950208
 
nrc[7, 0, 1, 2] = 8335532400
 
nrc[7, 1, 0, 1] = -2451950208
 
nrc[7, 1, 0, 2] = 8335532400
 
nrc[8, 0, 0, 0] = -27855628544
 
nrc[8, 0, 0, 1] = 82020353730
 
nrc[8, 0, 0, 2] = -90780947712
 
nrc[8, 0, 1, 1] = 82020353730
 
nrc[8, 1, 0, 1] = 82020353730
 
nrc[9, 0, 0, 0] = 878169863088
 
nrc[9, 0, 0, 1] = -2857798505216
 
nrc[10, 0, 0, 0] = -28835628521920
nrc[0, 0, 0, 1] = 2
 
nrc[0, 0, 0, 2] = 0
 
nrc[0, 0, 0, 3] = 0
 
nrc[0, 0, 0, 4] = 0
 
nrc[0, 0, 0, 5] = 0
 
nrc[0, 0, 0, 6] = 0
 
nrc[0, 0, 0, 7] = 0
 
nrc[0, 0, 0, 8] = 0
 
nrc[0, 0, 0, 9] = 0
 
nrc[0, 0, 0, 10] = 0
 
nrc[0, 0, 1, 1] = 2
 
nrc[0, 0, 2, 2] = 0
 
nrc[0, 0, 3, 3] = 0
 
nrc[0, 0, 4, 4] = 0
 
nrc[0, 0, 5, 5] = 0
 
nrc[0, 1, 0, 1] = 2
 
nrc[0, 2, 0, 2] = 0
 
nrc[0, 3, 0, 3] = 0
 
nrc[0, 4, 0, 4] = 0
 
nrc[0, 5, 0, 5] = 0
 
nrc[1, 0, 0, 0] = 56
 
nrc[1, 0, 0, 1] = 232
 
nrc[1, 0, 1, 1] = 232
 
nrc[1, 0, 1, 2] = 56
 
nrc[1, 1, 0, 1] = 232
 
nrc[1, 1, 0, 2] = 56
 
nrc[1, 1, 1, 2] = 56
 
nrc[2, 0, 0, 0] = -272
 
nrc[2, 0, 0, 1] = 276
 
nrc[2, 0, 0, 2] = 188
 
nrc[2, 0, 1, 1] = 276
 
nrc[2, 0, 1, 2] = 9424
 
nrc[2, 0, 1, 3] = 276
 
nrc[2, 0, 2, 2] = 188
 
nrc[2, 0, 2, 3] = 276
 
nrc[2, 0, 2, 4] = -272
 
nrc[2, 1, 0, 1] = 276
 
nrc[2, 1, 0, 2] = 9424
 
nrc[2, 1, 0, 3] = 276
 
nrc[2, 1, 1, 2] = 9424
 
nrc[2, 1, 1, 3] = 20288
 
nrc[2, 1, 2, 3] = 276
 
nrc[2, 2, 0, 2] = 188
 
nrc[2, 2, 0, 3] = 276
 
nrc[2, 2, 0, 4] = -272
 
nrc[2, 2, 1, 3] = 276
 
nrc[2, 2, 2, 4] = -272
 
nrc[3, 0, 0, 0] = 3240
 
nrc[3, 0, 0, 1] = -4544
 
nrc[3, 0, 0, 2] = 1360
 
nrc[3, 0, 0, 3] = 232
 
nrc[3, 0, 1, 1] = -4544
 
nrc[3, 0, 1, 2] = 12720
 
nrc[3, 0, 1, 3] = 133056
 
nrc[3, 0, 1, 4] = 1360
 
nrc[3, 0, 2, 2] = 1360
 
nrc[3, 0, 2, 3] = 133056
 
nrc[3, 0, 2, 4] = 12720
 
nrc[3, 0, 2, 5] = -4544
 
nrc[3, 0, 3, 3] = 232
 
nrc[3, 0, 3, 4] = 1360
 
nrc[3, 1, 0, 1] = -4544
 
nrc[3, 1, 0, 2] = 12720
 
nrc[3, 1, 0, 3] = 133056
 
nrc[3, 1, 0, 4] = 1360
 
nrc[3, 1, 1, 2] = 12720
 
nrc[3, 1, 1, 3] = 1854528
 
nrc[3, 1, 1, 4] = 1014576
 
nrc[3, 1, 2, 3] = 133056
 
nrc[3, 1, 2, 4] = 1014576
 
nrc[3, 2, 0, 2] = 1360
 
nrc[3, 2, 0, 3] = 133056
 
nrc[3, 2, 0, 4] = 12720
 
nrc[3, 2, 0, 5] = -4544
 
nrc[3, 2, 1, 3] = 133056
 
nrc[3, 2, 1, 4] = 1014576
 
nrc[3, 3, 0, 3] = 232
 
nrc[3, 3, 0, 4] = 1360
 
nrc[4, 0, 0, 0] = -58432
 
nrc[4, 0, 0, 1] = 100134
 
nrc[4, 0, 0, 2] = -46416
 
nrc[4, 0, 0, 3] = 4718
 
nrc[4, 0, 0, 4] = 188
 
nrc[4, 0, 1, 1] = 100134
 
nrc[4, 0, 1, 2] = -279584
 
nrc[4, 0, 1, 3] = 234816
 
nrc[4, 0, 1, 4] = 1188192
 
nrc[4, 0, 1, 5] = 4718
 
nrc[4, 0, 2, 2] = -46416
 
nrc[4, 0, 2, 3] = 234816
 
nrc[4, 0, 2, 4] = 8134176
 
nrc[4, 0, 3, 3] = 4718
 
nrc[4, 1, 0, 1] = 100134
 
nrc[4, 1, 0, 2] = -279584
 
nrc[4, 1, 0, 3] = 234816
 
nrc[4, 1, 0, 4] = 1188192
 
nrc[4, 1, 0, 5] = 4718
 
nrc[4, 1, 1, 2] = -279584
 
nrc[4, 1, 1, 3] = 3409152
 
nrc[4, 1, 1, 4] = 103007936
 
nrc[4, 1, 2, 3] = 234816
 
nrc[4, 2, 0, 2] = -46416
 
nrc[4, 2, 0, 3] = 234816
 
nrc[4, 2, 0, 4] = 8134176
 
nrc[4, 2, 1, 3] = 234816
 
nrc[4, 3, 0, 3] = 4718
 
nrc[5, 0, 0, 0] = 1303840
 
nrc[5, 0, 0, 1] = -2633088
 
nrc[5, 0, 0, 2] = 1649088
 
nrc[5, 0, 0, 3] = -335744
 
nrc[5, 0, 0, 4] = 15960
 
nrc[5, 0, 0, 5] = 232
 
nrc[5, 0, 1, 1] = -2633088
 
nrc[5, 0, 1, 2] = 7732008
 
nrc[5, 0, 1, 3] = -7622016
 
nrc[5, 0, 1, 4] = 2915136
 
nrc[5, 0, 2, 2] = 1649088
 
nrc[5, 0, 2, 3] = -7622016
 
nrc[5, 1, 0, 1] = -2633088
 
nrc[5, 1, 0, 2] = 7732008
 
nrc[5, 1, 0, 3] = -7622016
 
nrc[5, 1, 0, 4] = 2915136
 
nrc[5, 1, 1, 2] = 7732008
 
nrc[5, 1, 1, 3] = -67158656
 
nrc[5, 2, 0, 2] = 1649088
 
nrc[5, 2, 0, 3] = -7622016
 
nrc[6, 0, 0, 0] = -33255216
 
nrc[6, 0, 0, 1] = 77380260
 
nrc[6, 0, 0, 2] = -60949696
 
nrc[6, 0, 0, 3] = 18786852
 
nrc[6, 0, 0, 4] = -2008480
 
nrc[6, 0, 1, 1] = 77380260
 
nrc[6, 0, 1, 2] = -243807360
 
nrc[6, 0, 1, 3] = 274968972
 
nrc[6, 0, 2, 2] = -60949696
 
nrc[6, 1, 0, 1] = 77380260
 
nrc[6, 1, 0, 2] = -243807360
 
nrc[6, 1, 0, 3] = 274968972
 
nrc[6, 1, 1, 2] = -243807360
 
nrc[6, 2, 0, 2] = -60949696
 
nrc[7, 0, 0, 0] = 930431208
 
nrc[7, 0, 0, 1] = -2451950208
 
nrc[7, 0, 0, 2] = 2323737360
 
nrc[7, 0, 0, 3] = -960253440
 
nrc[7, 0, 1, 1] = -2451950208
 
nrc[7, 0, 1, 2] = 8335532400
 
nrc[7, 1, 0, 1] = -2451950208
 
nrc[7, 1, 0, 2] = 8335532400
 
nrc[8, 0, 0, 0] = -27855628544
 
nrc[8, 0, 0, 1] = 82020353730
 
nrc[8, 0, 0, 2] = -90780947712
 
nrc[8, 0, 1, 1] = 82020353730
 
nrc[8, 1, 0, 1] = 82020353730
 
nrc[9, 0, 0, 0] = 878169863088
 
nrc[9, 0, 0, 1] = -2857798505216
 
nrc[10, 0, 0, 0] = -28835628521920


==> anc/nrcExample3_ord10.dat <==
nrc[0, 0, 1] = -6
 
nrc[0, 0, 2] = 0
 
nrc[0, 0, 3] = 0
 
nrc[0, 0, 4] = 0
 
nrc[0, 0, 5] = 0
 
nrc[0, 0, 6] = 0
 
nrc[0, 0, 7] = 0
 
nrc[0, 0, 8] = 0
 
nrc[0, 0, 9] = 0
 
nrc[0, 0, 10] = 0
 
nrc[0, 1, 0] = -6
 
nrc[0, 1, 1] = -12
 
nrc[0, 1, 2] = -18
 
nrc[0, 1, 3] = -24
 
nrc[0, 1, 4] = -30
 
nrc[0, 1, 5] = -36
 
nrc[0, 1, 6] = -42
 
nrc[0, 1, 7] = -48
 
nrc[0, 1, 8] = -54
 
nrc[0, 1, 9] = -60
 
nrc[0, 2, 0] = 0
 
nrc[0, 2, 1] = -18
 
nrc[0, 2, 2] = -96
 
nrc[0, 2, 3] = -330
 
nrc[0, 2, 4] = -864
 
nrc[0, 2, 5] = -1932
 
nrc[0, 2, 6] = -3840
 
nrc[0, 2, 7] = -7020
 
nrc[0, 2, 8] = -12000
 
nrc[0, 3, 0] = 0
 
nrc[0, 3, 1] = -24
 
nrc[0, 3, 2] = -330
 
nrc[0, 3, 3] = -2268
 
nrc[0, 3, 4] = -10668
 
nrc[0, 3, 5] = -39216
 
nrc[0, 3, 6] = -121014
 
nrc[0, 3, 7] = -327360
 
nrc[0, 4, 0] = 0
 
nrc[0, 4, 1] = -30
 
nrc[0, 4, 2] = -864
 
nrc[0, 4, 3] = -10668
 
nrc[0, 4, 4] = -81792
 
nrc[0, 4, 5] = -459972
 
nrc[0, 4, 6] = -2071200
 
nrc[0, 5, 0] = 0
 
nrc[0, 5, 1] = -36
 
nrc[0, 5, 2] = -1932
 
nrc[0, 5, 3] = -39216
 
nrc[0, 5, 4] = -459972
 
nrc[0, 5, 5] = -3756120
 
nrc[0, 6, 0] = 0
 
nrc[0, 6, 1] = -42
 
nrc[0, 6, 2] = -3840
 
nrc[0, 6, 3] = -121014
 
nrc[0, 6, 4] = -2071200
 
nrc[0, 7, 0] = 0
 
nrc[0, 7, 1] = -48
 
nrc[0, 7, 2] = -7020
 
nrc[0, 7, 3] = -327360
 
nrc[0, 8, 0] = 0
 
nrc[0, 8, 1] = -54
 
nrc[0, 8, 2] = -12000
 
nrc[0, 9, 0] = 0
 
nrc[0, 9, 1] = -60
 
nrc[0, 10, 0] = 0
 
nrc[1, 0, 0] = 144
 
nrc[1, 0, 1] = 144
 
nrc[1, 1, 0] = 144
 
nrc[1, 1, 1] = 432
 
nrc[1, 1, 2] = 720
 
nrc[1, 1, 3] = 1008
 
nrc[1, 1, 4] = 1296
 
nrc[1, 1, 5] = 1584
 
nrc[1, 1, 6] = 1872
 
nrc[1, 1, 7] = 2160
 
nrc[1, 1, 8] = 2448
 
nrc[1, 2, 1] = 720
 
nrc[1, 2, 2] = 5040
 
nrc[1, 2, 3] = 19440
 
nrc[1, 2, 4] = 55440
 
nrc[1, 2, 5] = 131040
 
nrc[1, 2, 6] = 272160
 
nrc[1, 2, 7] = 514080
 
nrc[1, 3, 1] = 1008
 
nrc[1, 3, 2] = 19440
 
nrc[1, 3, 3] = 158400
 
nrc[1, 3, 4] = 831168
 
nrc[1, 3, 5] = 3304800
 
nrc[1, 3, 6] = 10825056
 
nrc[1, 4, 1] = 1296
 
nrc[1, 4, 2] = 55440
 
nrc[1, 4, 3] = 831168
 
nrc[1, 4, 4] = 7236000
 
nrc[1, 4, 5] = 44587872
 
nrc[1, 5, 1] = 1584
 
nrc[1, 5, 2] = 131040
 
nrc[1, 5, 3] = 3304800
 
nrc[1, 5, 4] = 44587872
 
nrc[1, 6, 1] = 1872
 
nrc[1, 6, 2] = 272160
 
nrc[1, 6, 3] = 10825056
 
nrc[1, 7, 1] = 2160
 
nrc[1, 7, 2] = 514080
 
nrc[1, 8, 1] = 2448
 
nrc[2, 0, 0] = 144
 
nrc[2, 0, 1] = 2538
 
nrc[2, 0, 2] = 144
 
nrc[2, 1, 0] = 2538
 
nrc[2, 1, 1] = -5616
 
nrc[2, 1, 2] = -11232
 
nrc[2, 1, 3] = -16848
 
nrc[2, 1, 4] = -22464
 
nrc[2, 1, 5] = -28080
 
nrc[2, 1, 6] = -33696
 
nrc[2, 1, 7] = -39312
 
nrc[2, 2, 0] = 144
 
nrc[2, 2, 1] = -11232
 
nrc[2, 2, 2] = -108432
 
nrc[2, 2, 3] = -490752
 
nrc[2, 2, 4] = -1545840
 
nrc[2, 2, 5] = -3911328
 
nrc[2, 2, 6] = -8538768
 
nrc[2, 3, 1] = -16848
 
nrc[2, 3, 2] = -490752
 
nrc[2, 3, 3] = -4870800
 
nrc[2, 3, 4] = -28968192
 
nrc[2, 3, 5] = -125864928
 
nrc[2, 4, 1] = -22464
 
nrc[2, 4, 2] = -1545840
 
nrc[2, 4, 3] = -28968192
 
nrc[2, 4, 4] = -290528784
 
nrc[2, 5, 1] = -28080
 
nrc[2, 5, 2] = -3911328
 
nrc[2, 5, 3] = -125864928
 
nrc[2, 6, 1] = -33696
 
nrc[2, 6, 2] = -8538768
 
nrc[2, 7, 1] = -39312
 
nrc[3, 0, 0] = 192
 
nrc[3, 0, 1] = 17376
 
nrc[3, 0, 2] = 17376
 
nrc[3, 0, 3] = 192
 
nrc[3, 1, 0] = 17376
 
nrc[3, 1, 1] = 60720
 
nrc[3, 1, 2] = 130032
 
nrc[3, 1, 3] = 216720
 
nrc[3, 1, 4] = 303408
 
nrc[3, 1, 5] = 390096
 
nrc[3, 1, 6] = 476784
 
nrc[3, 2, 0] = 17376
 
nrc[3, 2, 1] = 130032
 
nrc[3, 2, 2] = 1367040
 
nrc[3, 2, 3] = 7446768
 
nrc[3, 2, 4] = 26540784
 
nrc[3, 2, 5] = 73055136
 
nrc[3, 3, 0] = 192
 
nrc[3, 3, 1] = 216720
 
nrc[3, 3, 2] = 7446768
 
nrc[3, 3, 3] = 89727840
 
nrc[3, 3, 4] = 613127856
 
nrc[3, 4, 1] = 303408
 
nrc[3, 4, 2] = 26540784
 
nrc[3, 4, 3] = 613127856
 
nrc[3, 5, 1] = 390096
 
nrc[3, 5, 2] = 73055136
 
nrc[3, 6, 1] = 476784
 
nrc[4, 0, 0] = 144
 
nrc[4, 0, 1] = 94014
 
nrc[4, 0, 2] = 419040
 
nrc[4, 0, 3] = 94014
 
nrc[4, 0, 4] = 144
 
nrc[4, 1, 0] = 94014
 
nrc[4, 1, 1] = 4240404
 
nrc[4, 1, 2] = -961290
 
nrc[4, 1, 3] = -2110608
 
nrc[4, 1, 4] = -3165912
 
nrc[4, 1, 5] = -4221216
 
nrc[4, 2, 0] = 419040
 
nrc[4, 2, 1] = -961290
 
nrc[4, 2, 2] = -9832320
 
nrc[4, 2, 3] = -73748718
 
nrc[4, 2, 4] = -318286656
 
nrc[4, 3, 0] = 94014
 
nrc[4, 3, 1] = -2110608
 
nrc[4, 3, 2] = -73748718
 
nrc[4, 3, 3] = -1088570880
 
nrc[4, 4, 0] = 144
 
nrc[4, 4, 1] = -3165912
 
nrc[4, 4, 2] = -318286656
 
nrc[4, 5, 1] = -4221216
 
nrc[5, 0, 0] = 144
 
nrc[5, 0, 1] = 419040
 
nrc[5, 0, 2] = 5684256
 
nrc[5, 0, 3] = 5684256
 
nrc[5, 0, 4] = 419040
 
nrc[5, 0, 5] = 144
 
nrc[5, 1, 0] = 419040
 
nrc[5, 1, 1] = 68523408
 
nrc[5, 1, 2] = 75517488
 
nrc[5, 1, 3] = 21401280
 
nrc[5, 1, 4] = 34970400
 
nrc[5, 2, 0] = 5684256
 
nrc[5, 2, 1] = 75517488
 
nrc[5, 2, 2] = 219411504
 
nrc[5, 2, 3] = 763182000
 
nrc[5, 3, 0] = 5684256
 
nrc[5, 3, 1] = 21401280
 
nrc[5, 3, 2] = 763182000
 
nrc[5, 4, 0] = 419040
 
nrc[5, 4, 1] = 34970400
 
nrc[5, 5, 0] = 144
 
nrc[6, 0, 0] = 192
 
nrc[6, 0, 1] = 1621698
 
nrc[6, 0, 2] = 55613664
 
nrc[6, 0, 3] = 159193152
 
nrc[6, 0, 4] = 55613664
 
nrc[6, 1, 0] = 1621698
 
nrc[6, 1, 1] = 718267296
 
nrc[6, 1, 2] = 5399866134
 
nrc[6, 1, 3] = 618330864
 
nrc[6, 2, 0] = 55613664
 
nrc[6, 2, 1] = 5399866134
 
nrc[6, 2, 2] = -632777616
 
nrc[6, 3, 0] = 159193152
 
nrc[6, 3, 1] = 618330864
 
nrc[6, 4, 0] = 55613664
 
nrc[7, 0, 0] = 144
 
nrc[7, 0, 1] = 5684256
 
nrc[7, 0, 2] = 434320704
 
nrc[7, 0, 3] = 2868945696
 
nrc[7, 1, 0] = 5684256
 
nrc[7, 1, 1] = 5810498928
 
nrc[7, 1, 2] = 130524502176
 
nrc[7, 2, 0] = 434320704
 
nrc[7, 2, 1] = 130524502176
 
nrc[7, 3, 0] = 2868945696
 
nrc[8, 0, 0] = 144
 
nrc[8, 0, 1] = 18391428
 
nrc[8, 0, 2] = 2868945696
 
nrc[8, 1, 0] = 18391428
 
nrc[8, 1, 1] = 39203424252
 
nrc[8, 2, 0] = 2868945696
 
nrc[9, 0, 0] = 192
 
nrc[9, 0, 1] = 55613664
 
nrc[9, 1, 0] = 55613664
 
nrc[10, 0, 0] = 144


==> anc/nrcExample4_ord10.dat <==
nrc[0, 0, 0, 0, 1] = 1
 
nrc[0, 0, 0, 0, 2] = 0
 
nrc[0, 0, 0, 0, 3] = 0
 
nrc[0, 0, 0, 0, 4] = 0
 
nrc[0, 0, 0, 0, 5] = 0
 
nrc[0, 0, 0, 0, 6] = 0
 
nrc[0, 0, 0, 0, 7] = 0
 
nrc[0, 0, 0, 0, 8] = 0
 
nrc[0, 0, 0, 0, 9] = 0
 
nrc[0, 0, 0, 0, 10] = 0
 
nrc[0, 0, 0, 1, 0] = -2
 
nrc[0, 0, 0, 1, 1] = 3
 
nrc[0, 0, 0, 2, 0] = 0
 
nrc[0, 0, 0, 2, 1] = 5
 
nrc[0, 0, 0, 2, 2] = -6
 
nrc[0, 0, 0, 3, 0] = 0
 
nrc[0, 0, 0, 3, 1] = 7
 
nrc[0, 0, 0, 3, 2] = -32
 
nrc[0, 0, 0, 3, 3] = 27
 
nrc[0, 0, 0, 4, 0] = 0
 
nrc[0, 0, 0, 4, 1] = 9
 
nrc[0, 0, 0, 4, 2] = -110
 
nrc[0, 0, 0, 4, 3] = 286
 
nrc[0, 0, 0, 4, 4] = -192
 
nrc[0, 0, 0, 5, 0] = 0
 
nrc[0, 0, 0, 5, 1] = 11
 
nrc[0, 0, 0, 5, 2] = -288
 
nrc[0, 0, 0, 5, 3] = 1651
 
nrc[0, 0, 0, 5, 4] = -3038
 
nrc[0, 0, 0, 5, 5] = 1695
 
nrc[0, 0, 0, 6, 0] = 0
 
nrc[0, 0, 0, 6, 1] = 13
 
nrc[0, 0, 0, 6, 2] = -644
 
nrc[0, 0, 0, 6, 3] = 6885
 
nrc[0, 0, 0, 6, 4] = -25216
 
nrc[0, 0, 0, 7, 0] = 0
 
nrc[0, 0, 0, 7, 1] = 15
 
nrc[0, 0, 0, 7, 2] = -1280
 
nrc[0, 0, 0, 7, 3] = 23188
 
nrc[0, 0, 0, 8, 0] = 0
 
nrc[0, 0, 0, 8, 1] = 17
 
nrc[0, 0, 0, 8, 2] = -2340
 
nrc[0, 0, 0, 9, 0] = 0
 
nrc[0, 0, 0, 9, 1] = 19
 
nrc[0, 0, 0, 10, 0] = 0
 
nrc[0, 0, 1, 0, 0] = 252
 
nrc[0, 0, 2, 0, 0] = -9252
 
nrc[0, 0, 3, 0, 0] = 848628
 
nrc[0, 0, 4, 0, 0] = -114265008
 
nrc[0, 0, 5, 0, 0] = 18958064400
 
nrc[0, 0, 6, 0, 0] = -3589587111852
 
nrc[0, 0, 7, 0, 0] = 744530011302420
 
nrc[0, 0, 8, 0, 0] = -165076694998001856
 
nrc[0, 0, 9, 0, 0] = 38512679141944848024
 
nrc[0, 0, 10, 0, 0] = -9353163584375938364400
 
nrc[0, 1, 1, 0, 0] = 252
 
nrc[0, 2, 2, 0, 0] = -9252
 
nrc[0, 3, 3, 0, 0] = 848628
 
nrc[0, 4, 4, 0, 0] = -114265008
 
nrc[0, 5, 5, 0, 0] = 18958064400
 
nrc[1, 0, 0, 0, 0] = 1
 
nrc[1, 0, 0, 1, 0] = 1
 
nrc[1, 0, 0, 1, 1] = -2
 
nrc[1, 0, 0, 2, 1] = -4
 
nrc[1, 0, 0, 2, 2] = 5
 
nrc[1, 0, 0, 3, 1] = -6
 
nrc[1, 0, 0, 3, 2] = 35
 
nrc[1, 0, 0, 3, 3] = -32
 
nrc[1, 0, 0, 4, 1] = -8
 
nrc[1, 0, 0, 4, 2] = 135
 
nrc[1, 0, 0, 4, 3] = -400
 
nrc[1, 0, 0, 4, 4] = 286
 
nrc[1, 0, 0, 5, 1] = -10
 
nrc[1, 0, 0, 5, 2] = 385
 
nrc[1, 0, 0, 5, 3] = -2592
 
nrc[1, 0, 0, 5, 4] = 5187
 
nrc[1, 0, 0, 6, 1] = -12
 
nrc[1, 0, 0, 6, 2] = 910
 
nrc[1, 0, 0, 6, 3] = -11760
 
nrc[1, 0, 0, 7, 1] = -14
 
nrc[1, 0, 0, 7, 2] = 1890
 
nrc[1, 0, 0, 8, 1] = -16
 
nrc[1, 1, 0, 0, 0] = 1
 
nrc[1, 1, 0, 1, 0] = 1
 
nrc[1, 1, 0, 1, 1] = -2
 
nrc[1, 1, 0, 2, 1] = -4
 
nrc[1, 1, 0, 2, 2] = 5
 
nrc[1, 1, 0, 3, 1] = -6
 
nrc[1, 1, 0, 3, 2] = 35
 
nrc[1, 1, 0, 3, 3] = -32
 
nrc[1, 1, 0, 4, 1] = -8
 
nrc[1, 1, 0, 4, 2] = 135
 
nrc[1, 1, 0, 4, 3] = -400
 
nrc[1, 1, 0, 4, 4] = 286
 
nrc[1, 1, 0, 5, 1] = -10
 
nrc[1, 1, 0, 5, 2] = 385
 
nrc[1, 1, 0, 5, 3] = -2592
 
nrc[1, 1, 0, 6, 1] = -12
 
nrc[1, 1, 0, 6, 2] = 910
 
nrc[1, 1, 0, 7, 1] = -14
 
nrc[1, 1, 1, 0, 0] = 360
 
nrc[1, 1, 1, 0, 1] = 252
 
nrc[1, 1, 1, 1, 0] = 360
 
nrc[1, 1, 1, 1, 1] = -720
 
nrc[1, 1, 1, 2, 1] = -1440
 
nrc[1, 1, 1, 2, 2] = 1800
 
nrc[1, 1, 1, 3, 1] = -2160
 
nrc[1, 1, 1, 3, 2] = 12600
 
nrc[1, 1, 1, 3, 3] = -11520
 
nrc[1, 1, 1, 4, 1] = -2880
 
nrc[1, 1, 1, 4, 2] = 48600
 
nrc[1, 1, 1, 4, 3] = -144000
 
nrc[1, 1, 1, 5, 1] = -3600
 
nrc[1, 1, 1, 5, 2] = 138600
 
nrc[1, 1, 1, 6, 1] = -4320
 
nrc[1, 1, 2, 0, 0] = 5130
 
nrc[1, 1, 2, 1, 0] = 5130
 
nrc[1, 1, 2, 1, 1] = -10260
 
nrc[1, 1, 2, 2, 1] = -20520
 
nrc[1, 1, 2, 2, 2] = 25650
 
nrc[1, 1, 2, 3, 1] = -30780
 
nrc[1, 1, 2, 3, 2] = 179550
 
nrc[1, 1, 2, 3, 3] = -164160
 
nrc[1, 1, 2, 4, 1] = -41040
 
nrc[1, 1, 2, 4, 2] = 692550
 
nrc[1, 1, 2, 5, 1] = -51300
 
nrc[1, 1, 3, 0, 0] = -673760
 
nrc[1, 1, 3, 1, 0] = -673760
 
nrc[1, 1, 3, 1, 1] = 1347520
 
nrc[1, 1, 3, 2, 1] = 2695040
 
nrc[1, 1, 3, 2, 2] = -3368800
 
nrc[1, 1, 3, 3, 1] = 4042560
 
nrc[1, 1, 3, 3, 2] = -23581600
 
nrc[1, 1, 3, 4, 1] = 5390080
 
nrc[1, 1, 4, 0, 0] = 115243155
 
nrc[1, 1, 4, 1, 0] = 115243155
 
nrc[1, 1, 4, 1, 1] = -230486310
 
nrc[1, 1, 4, 2, 1] = -460972620
 
nrc[1, 1, 4, 2, 2] = 576215775
 
nrc[1, 1, 4, 3, 1] = -691458930
 
nrc[1, 1, 5, 0, 0] = -23064530112
 
nrc[1, 1, 5, 1, 0] = -23064530112
 
nrc[1, 1, 5, 1, 1] = 46129060224
 
nrc[1, 1, 5, 2, 1] = 92258120448
 
nrc[1, 1, 6, 0, 0] = 5105167984850
 
nrc[1, 1, 6, 1, 0] = 5105167984850
 
nrc[1, 1, 6, 1, 1] = -10210335969700
 
nrc[1, 1, 7, 0, 0] = -1211117693509440
 
nrc[1, 1, 7, 1, 0] = -1211117693509440
 
nrc[1, 1, 8, 0, 0] = 302179608949887585
 
nrc[1, 2, 2, 0, 0] = 5130
 
nrc[1, 2, 2, 1, 0] = 5130
 
nrc[1, 2, 2, 1, 1] = -10260
 
nrc[1, 2, 2, 2, 1] = -20520
 
nrc[1, 2, 2, 2, 2] = 25650
 
nrc[1, 2, 2, 3, 1] = -30780
 
nrc[1, 2, 2, 3, 2] = 179550
 
nrc[1, 2, 2, 4, 1] = -41040
 
nrc[1, 3, 3, 0, 0] = -673760
 
nrc[1, 3, 3, 1, 0] = -673760
 
nrc[1, 3, 3, 1, 1] = 1347520
 
nrc[1, 3, 3, 2, 1] = 2695040
 
nrc[1, 4, 4, 0, 0] = 115243155
 
nrc[1, 4, 4, 1, 0] = 115243155
 
nrc[2, 0, 0, 0, 0] = 0
 
nrc[2, 0, 0, 2, 0] = 0
 
nrc[2, 0, 0, 2, 2] = 0
 
nrc[2, 0, 0, 3, 2] = -6
 
nrc[2, 0, 0, 3, 3] = 7
 
nrc[2, 0, 0, 4, 2] = -32
 
nrc[2, 0, 0, 4, 3] = 135
 
nrc[2, 0, 0, 4, 4] = -110
 
nrc[2, 0, 0, 5, 2] = -110
 
nrc[2, 0, 0, 5, 3] = 1100
 
nrc[2, 0, 0, 6, 2] = -288
 
nrc[2, 1, 0, 1, 1] = 1
 
nrc[2, 1, 0, 2, 1] = 3
 
nrc[2, 1, 0, 2, 2] = -4
 
nrc[2, 1, 0, 3, 1] = 5
 
nrc[2, 1, 0, 3, 2] = -36
 
nrc[2, 1, 0, 3, 3] = 35
 
nrc[2, 1, 0, 4, 1] = 7
 
nrc[2, 1, 0, 4, 2] = -160
 
nrc[2, 1, 0, 4, 3] = 531
 
nrc[2, 1, 0, 5, 1] = 9
 
nrc[2, 1, 0, 5, 2] = -500
 
nrc[2, 1, 0, 6, 1] = 11
 
nrc[2, 1, 1, 1, 0] = 252
 
nrc[2, 1, 1, 1, 1] = 360
 
nrc[2, 1, 1, 2, 1] = 1080
 
nrc[2, 1, 1, 2, 2] = -1440
 
nrc[2, 1, 1, 3, 1] = 1800
 
nrc[2, 1, 1, 3, 2] = -12960
 
nrc[2, 1, 1, 3, 3] = 12600
 
nrc[2, 1, 1, 4, 1] = 2520
 
nrc[2, 1, 1, 4, 2] = -57600
 
nrc[2, 1, 1, 5, 1] = 3240
 
nrc[2, 1, 2, 1, 1] = 5130
 
nrc[2, 1, 2, 2, 1] = 15390
 
nrc[2, 1, 2, 2, 2] = -20520
 
nrc[2, 1, 2, 3, 1] = 25650
 
nrc[2, 1, 2, 3, 2] = -184680
 
nrc[2, 1, 2, 4, 1] = 35910
 
nrc[2, 1, 3, 1, 1] = -673760
 
nrc[2, 1, 3, 2, 1] = -2021280
 
nrc[2, 1, 3, 2, 2] = 2695040
 
nrc[2, 1, 3, 3, 1] = -3368800
 
nrc[2, 1, 4, 1, 1] = 115243155
 
nrc[2, 1, 4, 2, 1] = 345729465
 
nrc[2, 1, 5, 1, 1] = -23064530112
 
nrc[2, 2, 0, 0, 0] = 0
 
nrc[2, 2, 0, 2, 0] = 0
 
nrc[2, 2, 0, 2, 2] = 0
 
nrc[2, 2, 0, 3, 2] = -6
 
nrc[2, 2, 0, 3, 3] = 7
 
nrc[2, 2, 0, 4, 2] = -32
 
nrc[2, 2, 1, 1, 0] = 252
 
nrc[2, 2, 1, 1, 1] = 360
 
nrc[2, 2, 1, 2, 1] = 1080
 
nrc[2, 2, 1, 2, 2] = -1440
 
nrc[2, 2, 1, 3, 1] = 1800
 
nrc[2, 2, 1, 3, 2] = -12960
 
nrc[2, 2, 1, 4, 1] = 2520
 
nrc[2, 2, 2, 0, 0] = 360
 
nrc[2, 2, 2, 0, 1] = 5130
 
nrc[2, 2, 2, 0, 2] = -9252
 
nrc[2, 2, 2, 1, 0] = 249048
 
nrc[2, 2, 2, 1, 1] = 78570
 
nrc[2, 2, 2, 1, 2] = -10260
 
nrc[2, 2, 2, 2, 0] = 360
 
nrc[2, 2, 2, 2, 1] = 220320
 
nrc[2, 2, 2, 2, 2] = -315000
 
nrc[2, 2, 2, 3, 1] = 367200
 
nrc[2, 2, 3, 0, 0] = 54760
 
nrc[2, 2, 3, 1, 0] = 1739160
 
nrc[2, 2, 3, 1, 1] = 954000
 
nrc[2, 2, 3, 2, 0] = 54760
 
nrc[2, 2, 3, 2, 1] = 2862000
 
nrc[2, 2, 4, 0, 0] = -20534040
 
nrc[2, 2, 4, 1, 0] = -275055120
 
nrc[2, 2, 4, 1, 1] = -32018400
 
nrc[2, 2, 4, 2, 0] = -20534040
 
nrc[2, 2, 5, 0, 0] = 6499779552
 
nrc[2, 2, 5, 1, 0] = 55301293620
 
nrc[2, 2, 6, 0, 0] = -1972983690880
 
nrc[2, 3, 2, 1, 1] = 5130
 
nrc[2, 3, 2, 2, 1] = 15390
 
nrc[2, 3, 3, 0, 0] = 54760
 
nrc[2, 3, 3, 1, 0] = 1739160
 
nrc[2, 3, 3, 1, 1] = 954000
 
nrc[2, 3, 3, 2, 0] = 54760
 
nrc[2, 4, 4, 0, 0] = -20534040
 
nrc[3, 0, 0, 0, 0] = 0
 
nrc[3, 0, 0, 3, 0] = 0
 
nrc[3, 0, 0, 3, 3] = 0
 
nrc[3, 0, 0, 4, 3] = -8
 
nrc[3, 1, 0, 3, 2] = 5
 
nrc[3, 1, 0, 3, 3] = -6
 
nrc[3, 1, 0, 4, 2] = 35
 
nrc[3, 1, 1, 3, 2] = 1800
 
nrc[3, 2, 0, 3, 2] = 5
 
nrc[3, 2, 1, 1, 1] = 252
 
nrc[3, 2, 1, 2, 1] = -720
 
nrc[3, 2, 1, 2, 2] = 1080
 
nrc[3, 2, 1, 3, 1] = -1440
 
nrc[3, 2, 2, 1, 0] = 5130
 
nrc[3, 2, 2, 1, 1] = 249048
 
nrc[3, 2, 2, 1, 2] = 5130
 
nrc[3, 2, 2, 2, 0] = 5130
 
nrc[3, 2, 2, 2, 1] = -146880
 
nrc[3, 2, 3, 1, 1] = 1739160
 
nrc[3, 3, 0, 0, 0] = 0
 
nrc[3, 3, 0, 3, 0] = 0
 
nrc[3, 3, 2, 1, 0] = 5130
 
nrc[3, 3, 2, 1, 1] = 249048
 
nrc[3, 3, 2, 2, 0] = 5130
 
nrc[3, 3, 3, 0, 0] = 360
 
nrc[3, 3, 3, 0, 1] = 54760
 
nrc[3, 3, 3, 1, 0] = 15488960
 
nrc[3, 3, 4, 0, 0] = 419895
 
nrc[4, 0, 0, 0, 0] = 0
 
nrc[4, 0, 0, 4, 0] = 0
 
nrc[4, 2, 0, 2, 2] = 0
 
nrc[4, 2, 2, 2, 0] = -9252
 
nrc[4, 4, 0, 0, 0] = 0
 
nrc[5, 0, 0, 0, 0] = 0
 
nrc[5, 0, 0, 5, 0] = 0
 
nrc[5, 5, 0, 0, 0] = 0
 
nrc[6, 0, 0, 0, 0] = 0
 
nrc[7, 0, 0, 0, 0] = 0
 
nrc[8, 0, 0, 0, 0] = 0
 
nrc[9, 0, 0, 0, 0] = 0
 
nrc[10, 0, 0, 0, 0] = 0

